Preview-Guided Memory: Learning to Reread for Long-Context Reasoning

LLM agents accumulate long contexts as they read documents, use tools, and carry out multi-step tasks. Memory-based methods handle these contexts by reading text in chunks and maintaining a compact memory. However, single-pass readers must decide what to retain before seeing later chunks, while still processing every chunk regardless of its relevance. We propose Preview-Guided Memory (PGM), which uses a preliminary preview to guide both reading and memory updates. In the first pass, PGM generates a short, question-independent preview of each chunk and groups neighboring previews into pages. A learned selector uses these pages and the question to choose which chunks to read in detail in the second pass. The reader then processes the selected chunks in order, using the corresponding preview page when updating its memory. These previews provide clues about upcoming content, while selection reduces the number of memory updates. We keep the reader fixed and train the selector with supporting-fact supervision followed by reinforcement learning, rewarding answer quality and evidence coverage, with a bonus for reduced reading when the answer is correct. PGM-Selective-7B achieved state-of-the-art on both HQA and longbench v2 with fewer tokens for reasoning.

==> anc/prompts/template_final.txt <==
You are presented with a problem and a previous memory. Please answer the problem based on the previous memory and put the answer in \boxed{{}}.

<problem>
{prompt}
</problem>

<memory>
{memory}
</memory>

Output only the boxed answer. Do not add notes, assumptions, or explanations.

Your answer:


==> anc/prompts/template_parallel_slot_dense_gate.txt <==
Below is a global outline of a long document, one gist per section:
<section_count>
{total_sections}
</section_count>
<outline>
{outline}
</outline>

A user will ask the following question about the document:
<question>
{prompt}
</question>

Decide whether every focused section should be read in full during the second
pass. Output READ when a section contains, or is likely to contain, factual
evidence useful for answering the question, including direct answer evidence,
entity identity, aliases, attributes, and multi-step bridge facts. Output SKIP
when the section is unrelated or would not add useful evidence. Use the whole
outline to interpret every focused entry. Missing a required bridge or answer
section is more harmful than reading one additional plausible section. Do not
enforce a fixed number or fraction of READ decisions; classify every section
independently.

All focused entries are packed below for one batched decision. The slot
markers identify the entries to classify; do not reproduce them in the answer.
<focus_sections>
{focus_sections}
</focus_sections>

Return exactly {total_sections} decisions in outline order. Decision i is for
Section i. The count in GATE brackets and the number of decisions must both
match <section_count>. Begin the only output line with GATE[{total_sections}]:
and then emit exactly {total_sections} comma-and-space-separated decisions.
Use uppercase READ or SKIP only. Output no explanation or additional line.


==> anc/prompts/template_skim.txt <==
<section>
{chunk}
</section>

[Task: NAVIGATION-ONLY CHUNK OUTLINE]
Identify every distinct major content unit in THIS section and give each unit one short topic label. This outline is only a map for a later reader; it is not a replacement for the source.

Use the shortest label that identifies each unit. Preserve a source title or heading when one is available; otherwise infer a 2-6 word topic label. A structural marker such as Document 12, Section 3, or Chapter 4 is not an informative label by itself; replace it with the unit's actual title or topic. Keep the units in source order and cover all of them, including topics that may appear unimportant without a future question.

Output one compact paragraph beginning with OUTLINE: and separate labels with |. Include labels only. Do not copy body facts, dates, descriptions, relationships, answers, relevance judgments, or missing-information statements. Do not use a question.

Output:


==> anc/prompts/template_update_readtwice.txt <==
<section>
{chunk}
</section>

[Task: OUTLINE-GUIDED COMPLETE MEMORY REWRITE]
[Contract: 完整记忆; 不是 evidence delta]
The section above is the current section.

<problem>
{prompt}
</problem>

<memory>
{memory}
</memory>

<current_section_id>
{section_id}
</current_section_id>

<outline>
{outline}
</outline>

Read the current section carefully and produce the next complete memory state.
The output is not an evidence delta and must not mechanically copy the old memory
and append a suffix. You may reorganize, rewrite, merge, deduplicate, and compress
facts while preserving every useful answer fact, entity identity, alias, number,
date, relation, and unresolved bridge.

Use the outline only for navigation; it is never evidence. Old facts may come only
from the previous memory, and new facts may come only from the current section.
Never fill a missing relation from the problem wording, the outline, or general
knowledge.

Follow exactly one branch:
1. If the current section adds no useful new fact, output only <KEEP_MEMORY>.
2. Otherwise output only the rewritten complete memory body, with no heading,
   label, code fence, analysis, or explanation.

The complete memory body is limited to 1024 tokens. Near the limit, compress
repetition and low-value detail first. Never truncate a sentence or delete an
answer fact or required bridge merely to fit.

Output:

